Testing Exotic Scalars with HiggsBounds

The program HiggsBounds is a well-established tool for testing Beyond-the-Standard Model (BSM) theories with an extended Higgs sector against experimental limits from collider searches at LEP, Tevatron and LHC. Thus far, it could be applied to any neutral or charged Higgs bosons originating from the modified Higgs sector. Implicitly, these particles were assumed to exhibit a somewhat hierarchical Yukawa structure as present in the Standard Model, where in particular the couplings to first generation fermions could be neglected. In this work, we extend the HiggsBounds functionalities to go beyond these restrictions, thus making the code applicable to any neutral or charged BSM scalars. Moreover, we develop a new approach to implement experimental searches whose kinematic acceptance depends significantly on the values of the involved couplings. We achieve this by recasting the searches to general scalar models. Using this approach we incorporate relevant current experimental limits from LHC searches for exotic scalars, and present the implications of these limits for a dark matter scalar mediator model, a flipped Two-Higgs-Doublet Model and a supersymmetric model with R-parity violation.

==> anc/dm_s_spin0_FV_charged.fr <==
(* ****************************************************************** *)
(* *****                                                        ***** *)
(* *****  FeynRules model file: Simplified s-channel DM models  ***** *)
(* *****  Author: A. Martini, K. Mawatari                       ***** *)
(* *****          J. Wang, C.Zhang                              ***** *)
(* *****  Extension for flavor violation and                    ***** *)
(* *****  charged scalar by H. Bahl                             ***** *)
(* *****                                                        ***** *)
(* ****************************************************************** *)


(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "DMsimp_s_spin0_charged";

M$Information = {
 Authors      -> {"H. Bahl"},
 Institutions -> {"DESY Hamburg"},
 Emails       -> {"henning.bahl@desy.de"},
 Version      -> "1.0",
 Date         -> "2021.09.12"
};

(***** Setting for interaction order (as e.g. used by MadGraph 5)  ******)

M$InteractionOrderLimit = {
 {DMS, 2}
};

M$InteractionOrderHierarchy = {
 {QCD, 1}, {DMS, 2}, {QED, 2}
};


(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {

S[7] == { ClassName -> Xr,
	  SelfConjugate -> True,
	  Mass -> {MXr, 10.},
          Width -> 0,
          PDG -> 5000001,
          TeX -> Subscript[X,r],
          FullName -> "Real scalar DM" },

S[8] == { ClassName -> Xc,
  	  SelfConjugate -> False,
  	  Mass -> {MXc, 10.},
  	  Width -> 0,
          PDG -> 51,
          TeX -> Subscript[X,c],
          FullName -> "Complex scalar DM" },

F[7] == { ClassName -> Xd,
          SelfConjugate -> False,
	  Mass -> {MXd, 10.},
          Width -> 0,
          PDG -> 52,
          TeX -> Subscript[X,d],
          FullName -> "Dirac DM" },

S[9] == { ClassName -> Y0,
	  SelfConjugate -> True,
	  Mass -> {MY0, 1000.},
    PropagatorType   -> D,
    Width -> {WY0, 10.},
    PDG -> 54,
    TeX -> Subscript[Y,0],
    FullName -> "Scalar mediator" },

S[10] == { ClassName -> Ym,
	  SelfConjugate -> False,
	  Mass -> {MYm, 1000.},
    QuantumNumbers   -> {Q -> -1},
    Width -> {WYm, 10.},
    PDG -> 55,
    TeX -> Subscript[Y,m],
    PropagatorType   -> D,
    ParticleName -> "Y-",
    AntiParticleName -> "Y+",
    FullName -> "Charged scalar" }

};


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

 gSXr == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,SXr],
      Description -> "Xr-Y0 scalar coupling",
      Value -> 0. },

 gSXc == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,SXc],
      Description -> "Xc-Y0 scalar coupling",
      Value -> 0. },

 gSXd == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,SXd],
      Description -> "Xd-Y0 scalar coupling",
      Value -> 1. },

 gPXd == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,PXd],
      Description -> "Xd-Y0 pseudoscalar coupling",
      Value -> 0. },

 gSd11 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Sd11],
      Description -> "d-Y0 scalar coupling",
      Value -> 1. },

 gSu11 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Su11],
      Description -> "u-Y0 scalar coupling",
      Value -> 1. },

 gSd22 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Sd22],
      Description -> "s-Y0 scalar coupling",
      Value -> 1. },

 gSu22 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Su22],
      Description -> "c-Y0 scalar coupling",
      Value -> 1. },

 gSd33 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Sd33],
      Description -> "b-Y0 scalar coupling",
      Value -> 1. },

 gSu33 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Su33],
      Description -> "t-Y0 scalar coupling",
      Value -> 1. },

 gSd12 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Sd12],
      Description -> "d-s-Y0 scalar coupling",
      Value -> 0. },

 gSu12 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Su12],
      Description -> "u-c-Y0 scalar coupling",
      Value -> 0. },

 gSu13 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Su13],
      Description -> "u-t-Y0 scalar coupling",
      Value -> 0. },

 gSd13 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Sd13],
      Description -> "d-b-Y0 scalar coupling",
      Value -> 0. },

 gSu23 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Su23],
      Description -> "c-t-Y0 scalar coupling",
      Value -> 0. },

 gSd23 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Sd23],
      Description -> "s-b-Y0 scalar coupling",
      Value -> 0. },

 gPd11 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pd11],
      Description -> "d-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPu11 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pu11],
      Description -> "u-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPd22 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pd22],
      Description -> "s-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPu22 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pu22],
      Description -> "c-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPd33 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pd33],
      Description -> "b-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPu33 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pu33],
      Description -> "t-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPd12 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pd12],
      Description -> "d-s-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPu12 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pu12],
      Description -> "u-c-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPu13 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pu13],
      Description -> "u-t-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPd13 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pd13],
      Description -> "d-b-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPu23 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pu23],
      Description -> "c-t-Y0 pseudoscalar coupling",
      Value -> 0. },

 gPd23 == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,Pd23],
      Description -> "s-b-Y0 pseudoscalar coupling",
      Value -> 0. },

 gClUD == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClUD],
      Description -> "u-d-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClCS == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClCS],
      Description -> "c-s-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClTB == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClTB],
      Description -> "t-b-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClCD == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClCD],
      Description -> "c-d-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClTD == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClTD],
      Description -> "t-d-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClUS == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClUS],
      Description -> "u-s-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClTS == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClTS],
      Description -> "t-s-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClUB == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClUB],
      Description -> "u-b-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gClCB == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,ClCB],
      Description -> "c-b-Ym left-handed charged scalar coupling",
      Value -> 0. },

 gCrUD == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrUD],
      Description -> "u-d-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrCS == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrCS],
      Description -> "c-s-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrTB == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrTB],
      Description -> "t-b-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrCD == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrCD],
      Description -> "c-d-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrTD == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrTD],
      Description -> "t-d-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrUS == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrUS],
      Description -> "u-s-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrTS == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrTS],
      Description -> "t-s-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrUB == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrUB],
      Description -> "u-b-Ym right-handed charged scalar coupling",
      Value -> 0. },

 gCrCB == {
      ParameterType -> External,
      InteractionOrder -> {DMS, 1},
      BlockName -> DMINPUTS,
      TeX -> Subscript[g,CrCB],
      Description -> "c-b-Ym right-handed charged scalar coupling",
      Value -> 0. },

 Lambda == {
      ParameterType -> External,
      BlockName -> DMINPUTS,
      TeX -> \[CapitalLambda],
      Description -> "cutoff scale",
      Value -> 10000. },

 gSg == {
      ParameterType -> External,
      BlockName -> DMINPUTS,
      InteractionOrder -> {DMS, 1},
      TeX -> Subscript[g,Sg],
      Description -> "g-Y0 scalar coupling",
      Value -> 0. },

 gPg == {
      ParameterType -> External,
      BlockName -> DMINPUTS,
      InteractionOrder -> {DMS, 1},
      TeX -> Subscript[g,Pg],
      Description -> "g-Y0 pseudoscalar coupling",
      Value -> 0. }

};


(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

L0X := 1/2 MXr gSXr Xr Xr Y0 +
       MXc gSXc Xcbar Xc Y0 +
       Xdbar.(gSXd + I gPXd Ga[5]).Xd Y0;

L0SM := 1/Sqrt[2] * (
          dbar.(gSd11 + I gPd11 Ga[5]).d Y0 +
          sbar.(gSd22 + I gPd22 Ga[5]).s Y0 +
          bbar.(gSd33 + I gPd33 Ga[5]).b Y0 +
          ubar.(gSu11 + I gPu11 Ga[5]).u Y0 +
          cbar.(gSu22 + I gPu22 Ga[5]).c Y0 +
          tbar.(gSu33 + I gPu33 Ga[5]).t Y0
       );

L0FV :=  1/Sqrt[2] * (
          dbar.(gSd12 + I gPd12 Ga[5]).s Y0 +
          dbar.(gSd13 + I gPd13 Ga[5]).b Y0 +
          sbar.(gSd23 + I gPd23 Ga[5]).b Y0 +
          ubar.(gSu12 + I gPu12 Ga[5]).c Y0 +
          ubar.(gSu13 + I gPu13 Ga[5]).t Y0 +
          cbar.(gSu23 + I gPu23 Ga[5]).t Y0
       );

PR = 1/2*(1 + Ga[5])
PL = 1/2*(1 - Ga[5])

L0Charged :=   ExpandIndices[- I ee del[Ym,mu] A[mu] Ymbar] +
        1/Sqrt[2] * (
          dbar.(gCrUD PR + gClUD PL).u Ym +
          sbar.(gCrCS PR + gClCS PL).c Ym +
          bbar.(gCrTB PR + gClTB PL).t Ym +
          dbar.(gCrCD PR + gClCD PL).c Ym +
          dbar.(gCrTD PR + gClTD PL).t Ym +
          sbar.(gCrUS PR + gClUS PL).u Ym +
          sbar.(gCrTS PR + gClTS PL).t Ym +
          bbar.(gCrUB PR + gClUB PL).u Ym +
          bbar.(gCrCB PR + gClCB PL).c Ym
       );

L0SMg := 1/Lambda FS[G,mu,nu,a] (gSg FS[G,mu,nu,a] +
                                 gPg Dual[FS][G,mu,nu,a]) Y0;

L0DM := L0X + L0SM + L0FV + HC[L0FV] + L0Charged + HC[L0Charged];

